Topological descriptors of the parameter region of multistationarity: deciding upon connectivity

Switch-like responses arising from bistability have been linked to cell signaling processes and memory. Revealing the shape and properties of the set of parameters that lead to bistability is necessary to understand the underlying biological mechanisms, but is a complex mathematical problem. We present an efficient approach to determine a basic topological property of the parameter region of multistationary, namely whether it is connected or not. The connectivity of this region can be interpreted in terms of the biological mechanisms underlying bistability and the switch-like patterns that the system can create. We provide an algorithm to assert that the parameter region of multistationarity is connected, targeting reaction networks with mass-action kinetics. We show that this is the case for numerous relevant cell signaling motifs, previously described to exhibit bistability. However, we show that for a motif displaying a phosphorylation cycle with allosteric enzyme regulation, the region of multistationarity has two distinct connected components, corresponding to two different, but symmetric, biological mechanisms. The method relies on linear programming and bypasses the expensive computational cost of direct and generic approaches to study parametric polynomial systems. This characteristic makes it suitable for mass-screening of reaction networks.

==> FINAL_CheckConnectivity.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook contains an implementation of the algorithm from the main text."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "A reaction network is a finite set of species $\\mathcal{X}$ and a finite set of reactions $\\mathcal{R}$, where each reaction consists of two non-negative integer linear combination of the species, called reactants resp. products. In the code, each species is represented by a $\\texttt{symbolic variable}$ and each reaction is represented by a list containing two $\\texttt{symbolic expressions}$ in the variables."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Example\n",
    "#WARNING: empty complex = SR(0)\n",
    "X1,X2,X3 = var('X1,X2,X3')\n",
    "species = [X1,X2,X3]\n",
    "reactions = [[X1 + X2,X3],\n",
    "             [2*X1,X2],\n",
    "             [X3,SR(0)]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Using the above representation, one can easily type in a reaction network into Sage. However, for the computations, it is more convenient to represent a reaction network as the coefficient matrix of the reactants resp. products."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def StandardToMatrixform(species,reactions): \n",
    "    #Input:\n",
    "    #    species  ---  list of variables\n",
    "    #    reactions --- list of lists containg pairs of symbolic expressions\n",
    "    #Output:\n",
    "    #    A --- matrix containing the coefficients of the reactants\n",
    "    #    B --- matrix containing the coefficients of the products\n",
    "\n",
    "    Atrans = []\n",
    "    Btrans = []\n",
    "\n",
    "    for j in range(len(reactions)):\n",
    "        newColA = []\n",
    "        newColB = []\n",
    "        for i in range(len(species)):\n",
    "            newColA = newColA + [reactions[j][0].coefficient(species[i],1).pyobject()] #Convert symbolic expr. to integers\n",
    "            newColB = newColB + [reactions[j][1].coefficient(species[i],1).pyobject()]\n",
    "        Atrans = Atrans + [newColA]\n",
    "        Btrans = Btrans + [newColB]\n",
    "    A = matrix(Atrans).transpose()\n",
    "    B = matrix(Btrans).transpose()\n",
    "    \n",
    "    return A,B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 2 0]\n",
      "[1 0 0]\n",
      "[0 0 1]\n",
      "-------\n",
      "[0 0 0]\n",
      "[0 1 0]\n",
      "[1 0 0]\n"
     ]
    }
   ],
   "source": [
    "#Example\n",
    "X1,X2,X3 = var('X1,X2,X3')\n",
    "species = [X1,X2,X3]\n",
    "reactions = [[X1 + X2,X3],\n",
    "             [2*X1,X2],\n",
    "             [X3,SR(0)]]\n",
    "\n",
    "A,B = StandardToMatrixform(species,reactions)\n",
    "print(A)\n",
    "print('-------')\n",
    "print(B)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "After modifying the reaction network (e.g. removal of intermediates, or catalysts), it might be useful to display the modified network in the standard form."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def MatrixToStandardform(species,A,B):\n",
    "    #Input:\n",
    "    #    species  ---  list of variables\n",
    "    #    A --- matrix containing the coefficients of the reactants\n",
    "    #    B --- matrix containing the coefficients of the products\n",
    "    #    reactions --- list of lists containg pairs of polynomials\n",
    "    #Output:\n",
    "    #    ListOfReactions --- list of lists containg pairs of polynomials\n",
    "    \n",
    "    ListOfReactions = []\n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "    \n",
    "    for j in range(r):\n",
    "        reactant = SR(0)\n",
    "        product = SR(0)\n",
    "        for i in range(n):\n",
    "            reactant = reactant + A[i][j]*species[i]\n",
    "            product = product + B[i][j]*species[i]\n",
    "        ListOfReactions = ListOfReactions + [[reactant,product]]\n",
    "\n",
    "    return ListOfReactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[X1 + X2, X3], [2*X1, X2], [X3, 0]]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Example:\n",
    "X1,X2,X3 = var('X1,X2,X3')\n",
    "species = [X1,X2,X3]\n",
    "A = matrix([[1,2,0],[1,0,0],[0,0,1]])\n",
    "B = matrix([[0,0,0],[0,1,0],[1,0,0]])\n",
    "\n",
    "MatrixToStandardform(species,A,B)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# (Step 1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The reaction network is conservative if and only if $\\exists w \\in \\mathbb{R}^{n}$ such that\n",
    "$w^{T} N = 0$ and $w > 0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def IsConservative(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output:\n",
    "    #    True or False\n",
    "\n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "        \n",
    "    N = B - A \n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "    \n",
    "    #Build the list of inequalities of the form w > 0\n",
    "    IdMatrix = matrix.identity(n)\n",
    "    listInEq = []\n",
    "    for i in range(0,n):\n",
    "        listInEq = listInEq + [ [0] + IdMatrix.row(i).list() ]\n",
    "\n",
    "    #Build the list of equalities of the form wN = 0     \n",
    "    listEq = []\n",
    "    for i in range(r):\n",
    "        listEq = listEq + [ [0] + N.column(i).list() ]\n",
    "\n",
    "    P = Polyhedron(ieqs = listInEq, eqns = listEq)\n",
    "    w = P.representative_point() \n",
    "    #The point is chosen to be interior as far as possible.\n",
    "    #If the polyhedron is not full-dimensional, the point is in the relative interior.\n",
    "\n",
    "    #Check w > 0         \n",
    "    if min(w.list()) > 0:\n",
    "        print('The reaction network is conservative.')\n",
    "        return True\n",
    "    else:\n",
    "        print('The reaction network is not conservative.')\n",
    "        return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The reaction network is conservative.\n",
      "The reaction network is conservative.\n",
      "The reaction network is not conservative.\n",
      "The reaction network is not conservative.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Example 1 - a conservative network\n",
    "#Hybrid histidine kinase\n",
    "HK00,HKp0,HK0p,HKpp,RR,RRp = var('HK00,HKp0,HK0p,HKpp,RR,RRp')\n",
    "species_HHK = [HK00,HKp0,HK0p,HKpp,RR,RRp]\n",
    "reactions_HHK = [[HK00,HKp0],\n",
    "                 [HKp0,HK0p],\n",
    "                 [HK0p,HKpp],\n",
    "                 [HK0p + RR, HK00 + RRp],\n",
    "                 [HKpp + RR, HKp0 + RRp],\n",
    "                 [RRp,RR]]\n",
    "\n",
    "A,B = StandardToMatrixform(species_HHK,reactions_HHK)\n",
    "IsConservative(species_HHK,reactions_HHK)\n",
    "IsConservative(A,B)\n",
    "\n",
    "#Example 2 - a non-conservative network\n",
    "#Gene transcription network\n",
    "X1,X2,P1,P2,X2P1,P2P2,X1P2P2 = var('X1,X2,P1,P2,X2P1,P2P2,X1P2P2')\n",
    "species_GT = [X1,X2,P1,P2,X2P1,P2P2,X1P2P2]\n",
    "reactions_GT = [[X1,X1 + P1],\n",
    "              [X2,X2 + P2],\n",
    "              [P1, SR(0)],\n",
    "              [P2,SR(0)],\n",
    "              [X2 + P1,X2P1],\n",
    "              [X2P1,X2 + P1],\n",
    "              [2*P2,P2P2],\n",
    "              [P2P2,2*P2],\n",
    "              [X1 + P2P2,X1P2P2],\n",
    "              [X1P2P2,X1 + P2P2]]\n",
    "\n",
    "A,B = StandardToMatrixform(species_GT,reactions_GT)\n",
    "IsConservative(species_GT,reactions_GT)\n",
    "IsConservative(A,B)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Besides the criterion with minimal siphons, we implement another criterion that can verify the condition (NB).\n",
    "\n",
    "It is known that the condition (NB) is satisfied if the network after removal of intermediates and catalyst is monomolecular."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let $C = (A \\mid B ) \\in \\mathbb{R}^{n \\times (r+r)}$.\n",
    "\n",
    "$k \\in [n]$ is called an  intermediate, if the following two conditions are satisfied\n",
    "\n",
    "(1) for all $j \\in [r + r]: c_{k j} = 0 \\text{ or } (c_{k j} = 1 \\text{ and } \\forall i \\neq k: c_{i j} = 0)$ \n",
    "\n",
    "(2) $\\exists j,j' \\in [r]: a_{k j} = 1 \\text{ and } b_{k j'} = 1$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FindAnIntermediate(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output:\n",
    "    #    -1 if no intermediate was found\n",
    "    #    index of the intermediate\n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "    \n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "\n",
    "    #Find the first intermediate\n",
    "    IndexOfInterm = -1\n",
    "    for k in range(n):\n",
    "        IsItInterm = True\n",
    "        ExistNonzeroAkj = False\n",
    "        ExistNonzeroBkj = False\n",
    "            \n",
    "        for j in range(r):\n",
    "            #Check the matrix A\n",
    "            if A[k,j] == 0:\n",
    "                IsItInterm = True\n",
    "            elif A[k,j] == 1:\n",
    "                ExistNonzeroAkj = True\n",
    "                for i in range(n):\n",
    "                    if i != k and A[i,j] != 0:\n",
    "                        IsItInterm = False\n",
    "                        break\n",
    "            else:\n",
    "                IsItInterm = False\n",
    "            \n",
    "            if not(IsItInterm):\n",
    "                break\n",
    "                \n",
    "            #Check the matrix B\n",
    "            if B[k,j] == 0:\n",
    "                IsItInterm = True\n",
    "            elif B[k,j] == 1:\n",
    "                ExistNonzeroBkj = True\n",
    "                for i in range(n):\n",
    "                    if i != k and B[i,j] != 0:\n",
    "                        IsItInterm = False\n",
    "                        break\n",
    "            else:\n",
    "                IsItInterm = False\n",
    "            \n",
    "            if not(IsItInterm):\n",
    "                break    \n",
    "                 \n",
    "        if IsItInterm and ExistNonzeroAkj and ExistNonzeroBkj:\n",
    "            IndexOfInterm = k\n",
    "            if  type(var1) == list:\n",
    "                print(var1[k],'is an intermediate.')\n",
    "            break      \n",
    "                     \n",
    "    return  IndexOfInterm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X2P1 is an intermediate.\n",
      "X2P1\n",
      "ES0 is an intermediate.\n",
      "ES0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "-1"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Example 1\n",
    "#Gene transcription network\n",
    "X1,X2,P1,P2,X2P1,P2P2,X1P2P2 = var('X1,X2,P1,P2,X2P1,P2P2,X1P2P2')\n",
    "species_GT = [X1,X2,P1,P2,X2P1,P2P2,X1P2P2]\n",
    "reactions_GT = [[X1,X1 + P1],\n",
    "              [X2,X2 + P2],\n",
    "              [P1, SR(0)],\n",
    "              [P2,SR(0)],\n",
    "              [X2 + P1,X2P1],\n",
    "              [X2P1,X2 + P1],\n",
    "              [2*P2,P2P2],\n",
    "              [P2P2,2*P2],\n",
    "              [X1 + P2P2,X1P2P2],\n",
    "              [X1P2P2,X1 + P2P2]]\n",
    "\n",
    "A,B = StandardToMatrixform(species_GT,reactions_GT)\n",
    "FindAnIntermediate(species_GT,reactions_GT)\n",
    "k = FindAnIntermediate(A,B)\n",
    "print(species_GT[k])\n",
    "\n",
    "\n",
    "#Example 2 \n",
    "#2-site\n",
    "E,F,S0,S1,S2,ES0,FS1,ES1,FS2 = var('E,F,S0,S1,S2,ES0,FS1,ES1,FS2')\n",
    "species_2site = [E,F,S0,S1,S2,ES0,FS1,ES1,FS2]\n",
    "reactions_2site = [[S0 + E,ES0],\n",
    "                   [ES0,S0 + E],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1,S1 + F],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S1 + E],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S2 + F],\n",
    "                   [FS2,S1 + F]]\n",
    "\n",
    "\n",
    "A,B = StandardToMatrixform(species_2site,reactions_2site)\n",
    "FindAnIntermediate(species_2site,reactions_2site)\n",
    "k = FindAnIntermediate(A,B)\n",
    "print(species_2site[k])\n",
    "\n",
    "#Example 3 - a network with no intermediate\n",
    "#Hybrid histidine kinase\n",
    "HK00,HKp0,HK0p,HKpp,RR,RRp = var('HK00,HKp0,HK0p,HKpp,RR,RRp')\n",
    "species_HHK = [HK00,HKp0,HK0p,HKpp,RR,RRp]\n",
    "reactions_HHK = [[HK00,HKp0],\n",
    "                 [HKp0,HK0p],\n",
    "                 [HK0p,HKpp],\n",
    "                 [HK0p + RR, HK00 + RRp],\n",
    "                 [HKpp + RR, HKp0 + RRp],\n",
    "                 [RRp,RR]]\n",
    "\n",
    "A,B = StandardToMatrixform(species_HHK,reactions_HHK)\n",
    "FindAnIntermediate(species_HHK,reactions_HHK)\n",
    "FindAnIntermediate(A,B)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Remove an intermediate Y as follows: \n",
    "\n",
    "(1) remove all reactions of the original network that involve Y\n",
    "\n",
    "(2) add a new reaction $y \\rightarrow y'$ whenever $y \\rightarrow Y \\rightarrow y'$ with $y \\neq y'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FindZeroRowOfMatrix(A):\n",
    "    #Input: \n",
    "    #    A --- a matrix\n",
    "    #Output: \n",
    "    #    -1 if A does not have any zero row\n",
    "    #     the index of the first zero row of A\n",
    "    \n",
    "    k = -1\n",
    "    zero = vector(zero_matrix(1, A.ncols()))\n",
    "    for i in range(A.nrows()):\n",
    "        if A.row(i) == zero:\n",
    "            k = i\n",
    "            break\n",
    "    return k"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def RemoveAnIntermediate(var1,var2,k):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #    k    --- index of the intermediate that has to be removed\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #    k    --- index of the intermediate that has to be removed\n",
    "    #Output 1:\n",
    "    #    list of variables containing the species of the reduced network\n",
    "    #    list of lists containg pairs of polynomials containing the reactions of the reduced network\n",
    "    #Output 2:\n",
    "    #    matrix containing the coefficients of the reactants of the reduced network\n",
    "    #    matrix containing the coefficients of the products of the reduced network  \n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    " \n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "\n",
    "    #Collect the reactions involving k\n",
    "    List_k_Reactant = []\n",
    "    List_k_Product = []\n",
    "    \n",
    "    for j in range(r):\n",
    "        #Check whether in j-th reaction k is the only reactant\n",
    "        IsOtherCoeffZero = True\n",
    "        for i in range(n):\n",
    "            if i != k and A[i][j] != 0:\n",
    "                IsOtherCoeffZero = False\n",
    "                break   \n",
    "        if A[k][j] == 1 and IsOtherCoeffZero:\n",
    "            List_k_Reactant = List_k_Reactant + [j]\n",
    "        \n",
    "        #Check whether in j-th reaction k is the only product\n",
    "        IsOtherCoeffZero = True\n",
    "        for i in range(n):\n",
    "            if i != k and B[i][j] != 0:\n",
    "                IsOtherCoeffZero = False\n",
    "                break    \n",
    "        if B[k][j] == 1 and IsOtherCoeffZero:\n",
    "            List_k_Product = List_k_Product + [j]\n",
    "   \n",
    "    #First add the new reactions\n",
    "    NumOfNewReactions = 0\n",
    "    for j in List_k_Product:\n",
    "        for j2 in List_k_Reactant:\n",
    "            if A.column(j) != B.column(j2):\n",
    "                A = A.augment(A.column(j))\n",
    "                B = B.augment(B.column(j2))\n",
    "                NumOfNewReactions = NumOfNewReactions + 1\n",
    "   \n",
    "    #Write the reactions into matrixform\n",
    "    #Set the first column of the matrix to zero and later remove it\n",
    "    v = vector([0..(A.nrows()-1)]) \n",
    "    A_red = matrix(v).transpose() \n",
    "    B_red = matrix(v).transpose() \n",
    " \n",
    "    #Start with the new reactions\n",
    "    for jj in [0..(NumOfNewReactions - 1)]:\n",
    "        A_red = A_red.augment(A.column(r+jj))\n",
    "        B_red = B_red.augment(B.column(r+jj))\n",
    "    #Collect the old reactions not involving k\n",
    "    for j in range(r):\n",
    "        IsjInList_k_Product = False\n",
    "        for jj in List_k_Product:\n",
    "            if j == jj:\n",
    "                IsjInList_k_Product = True\n",
    "        if IsjInList_k_Product:\n",
    "            continue\n",
    "            \n",
    "        IsjInList_k_Reactant = False\n",
    "        for jj in List_k_Reactant:\n",
    "            if j == jj:\n",
    "                IsjInList_k_Reactant = True\n",
    "        if not(IsjInList_k_Product) and not(IsjInList_k_Reactant):\n",
    "            A_red = A_red.augment(A.column(j))\n",
    "            B_red = B_red.augment(B.column(j))\n",
    "    #Remove the first column\n",
    "    A_red = A_red.delete_columns([0])\n",
    "    B_red = B_red.delete_columns([0])\n",
    "    \n",
    "    #Remove the k-th rows of A and B \n",
    "    A_red = A_red.delete_rows([k])\n",
    "    B_red = B_red.delete_rows([k])\n",
    "                 \n",
    "    if  type(var1) == list:\n",
    "        species_red = var1.copy()\n",
    "        species_red.pop(k) #Remove the species with index k\n",
    "        return species_red,MatrixToStandardform(species_red,A_red,B_red)\n",
    "    else:\n",
    "        return A_red,B_red"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X2P1 is an intermediate.\n",
      "True True\n",
      "[X1, X2, P1, P2, P2P2, X1P2P2]\n",
      "[[X1, P1 + X1], [X2, P2 + X2], [P1, 0], [P2, 0], [2*P2, P2P2], [P2P2, 2*P2], [P2P2 + X1, X1P2P2], [X1P2P2, P2P2 + X1]]\n",
      "ES0 is an intermediate.\n",
      "True True\n",
      "[E, F, S0, S1, S2, FS1, ES1, FS2]\n",
      "[[E + S0, E + S1], [F + S1, FS1], [FS1, F + S1], [FS1, F + S0], [E + S1, ES1], [ES1, E + S1], [ES1, E + S2], [F + S2, FS2], [FS2, F + S2], [FS2, F + S1]]\n"
     ]
    }
   ],
   "source": [
    "#Example 1\n",
    "#Gene transcription network\n",
    "X1,X2,P1,P2,X2P1,P2P2,X1P2P2 = var('X1,X2,P1,P2,X2P1,P2P2,X1P2P2')\n",
    "species_GT = [X1,X2,P1,P2,X2P1,P2P2,X1P2P2]\n",
    "reactions_GT = [[X1,X1 + P1],\n",
    "              [X2,X2 + P2],\n",
    "              [P1, SR(0)],\n",
    "              [P2,SR(0)],\n",
    "              [X2 + P1,X2P1],\n",
    "              [X2P1,X2 + P1],\n",
    "              [2*P2,P2P2],\n",
    "              [P2P2,2*P2],\n",
    "              [X1 + P2P2,X1P2P2],\n",
    "              [X1P2P2,X1 + P2P2]]\n",
    "\n",
    "k = FindAnIntermediate(species_GT,reactions_GT)\n",
    "\n",
    "species_GT_red,reactions_GT_red = RemoveAnIntermediate(species_GT,reactions_GT,k)\n",
    "\n",
    "A,B = StandardToMatrixform(species_GT,reactions_GT)\n",
    "A_red,B_red = RemoveAnIntermediate(A,B,k)\n",
    "\n",
    "A_red2,B_red2 = StandardToMatrixform(species_GT_red,reactions_GT_red)\n",
    "print(A_red == A_red2,B_red == B_red2)\n",
    "print(species_GT_red)\n",
    "print(reactions_GT_red)\n",
    "\n",
    "#Example 2 \n",
    "#2-site\n",
    "E,F,S0,S1,S2,ES0,FS1,ES1,FS2 = var('E,F,S0,S1,S2,ES0,FS1,ES1,FS2')\n",
    "species_2site = [E,F,S0,S1,S2,ES0,FS1,ES1,FS2]\n",
    "reactions_2site = [[S0 + E,ES0],\n",
    "                   [ES0,S0 + E],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1,S1 + F],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S1 + E],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S2 + F],\n",
    "                   [FS2,S1 + F]]\n",
    "\n",
    "k = FindAnIntermediate(species_2site,reactions_2site)\n",
    "\n",
    "species_2site_red,reactions_2site_red = RemoveAnIntermediate(species_2site,reactions_2site,k)\n",
    "\n",
    "A,B = StandardToMatrixform(species_2site,reactions_2site)\n",
    "A_red,B_red = RemoveAnIntermediate(A,B,k)\n",
    "\n",
    "\n",
    "A_red2,B_red2 = StandardToMatrixform(species_2site_red,reactions_2site_red)\n",
    "print(A_red == A_red2,B_red == B_red2)\n",
    "print(species_2site_red)\n",
    "print(reactions_2site_red)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def RemoveAllIntermediates(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output 1:\n",
    "    #    list of variables containing the species of the reduced network\n",
    "    #    list of lists containg pairs of polynomials containing the reactions of the reduced network\n",
    "    #Output 2:\n",
    "    #    matrix containing the coefficients of the reactants of the reduced network\n",
    "    #    matrix containing the coefficients of the products of the reduced network \n",
    "    \n",
    "    k = FindAnIntermediate(var1,var2)\n",
    "    while k != -1:\n",
    "        var1,var2 = RemoveAnIntermediate(var1,var2,k)\n",
    "        k = FindAnIntermediate(var1,var2)\n",
    "        \n",
    "    return var1,var2    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ES0 is an intermediate.\n",
      "FS1 is an intermediate.\n",
      "ES1 is an intermediate.\n",
      "FS2 is an intermediate.\n",
      "[E, F, S0, S1, S2]\n",
      "[[F + S2, F + S1], [E + S1, E + S2], [F + S1, F + S0], [E + S0, E + S1]]\n",
      "True True\n"
     ]
    }
   ],
   "source": [
    "#Example\n",
    "#2-site\n",
    "E,F,S0,S1,S2,ES0,FS1,ES1,FS2 = var('E,F,S0,S1,S2,ES0,FS1,ES1,FS2')\n",
    "species_2site = [E,F,S0,S1,S2,ES0,FS1,ES1,FS2]\n",
    "reactions_2site = [[S0 + E,ES0],\n",
    "                   [ES0,S0 + E],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1,S1 + F],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S1 + E],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S2 + F],\n",
    "                   [FS2,S1 + F]]\n",
    "\n",
    "species_2site_red,reactions_2site_red = RemoveAllIntermediates(species_2site,reactions_2site)\n",
    "print(species_2site_red)\n",
    "print(reactions_2site_red)\n",
    "\n",
    "A,B = StandardToMatrixform(species_2site,reactions_2site)\n",
    "A_red,B_red = RemoveAllIntermediates(A,B)\n",
    "A_red2,B_red2 = StandardToMatrixform(species_2site_red,reactions_2site_red)\n",
    "print(A_red == A_red2,B_red == B_red2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    " $k \\in [n]$ is called a catalyst if for all $j \\in [r]: a_{k j} = b_{k j}$ and there exists a $j_{0}: c_{k j_{0}} \\neq 0$, where $C = (A \\mid B ) \\in \\mathbb{R}^{n \\times (r+r)}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FindACatalyst(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output :\n",
    "    #     -1 if no catalyst was found\n",
    "    #     index of the catalyst\n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "    \n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "    \n",
    "    IndexOfCatal = -1\n",
    " \n",
    "    for k in range(n):\n",
    "        IsItCatal = True\n",
    "        IsZero = True\n",
    "            \n",
    "        for j in range(r):\n",
    "            if A[k,j] != 0:\n",
    "                IsZero = False\n",
    "            if A[k,j] != B[k,j]:\n",
    "                IsItCatal = False\n",
    "                break\n",
    "               \n",
    "        if IsItCatal and not(IsZero):\n",
    "            IndexOfCatal = k\n",
    "            break\n",
    "    \n",
    "    if  type(var1) == list and IndexOfCatal != -1:\n",
    "        print(var1[k],'is a catalyst.')        \n",
    "            \n",
    "    return  IndexOfCatal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E is a catalyst.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Example \n",
    "E,S0,S1 = var('E,S0,S1 ')\n",
    "species_cat = [E,S0,S1]\n",
    "reactions_cat = [[S0 + E,S1 + E],\n",
    "                   [S1,S0]]\n",
    "\n",
    "k = FindACatalyst(species_cat,reactions_cat)\n",
    "\n",
    "A,B = StandardToMatrixform(species_cat,reactions_cat)\n",
    "FindACatalyst(A,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def RemoveACatalyst(var1,var2,k):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #    k    --- index of the catalyst that has to be removed\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #    k    --- index of the catalyst that has to be removed\n",
    "    #Output 1:\n",
    "    #    list of variables containing the species of the reduced network\n",
    "    #    list of lists containg pairs of polynomials containing the reactions of the reduced network\n",
    "    #Output 2:\n",
    "    #    matrix containing the coefficients of the reactants of the reduced network\n",
    "    #    matrix containing the coefficients of the products of the reduced network  \n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "    \n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "    \n",
    "    for i in range(n):\n",
    "        for j in range(r):\n",
    "            if i == k:\n",
    "                A[i,j] = 0\n",
    "                B[i,j] = 0\n",
    "                \n",
    "    #Remove the k-th rows of A and B \n",
    "    A_red = A.delete_rows([k])\n",
    "    B_red = B.delete_rows([k])\n",
    "                 \n",
    "    if  type(var1) == list:\n",
    "        species_red = var1.copy()\n",
    "        species_red.pop(k) #Remove the species with index k\n",
    "        return species_red,MatrixToStandardform(species_red,A_red,B_red)\n",
    "    else:\n",
    "        return A_red,B_red"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E is a catalyst.\n",
      "True True\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[[S0, S1], [S1, S0]]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Example \n",
    "E,S0,S1 = var('E,S0,S1 ')\n",
    "species_cat = [E,S0,S1]\n",
    "reactions_cat = [[S0 + E,S1 + E],\n",
    "                   [S1,S0]]\n",
    "\n",
    "k = FindACatalyst(species_cat,reactions_cat)\n",
    "\n",
    "A,B = StandardToMatrixform(species_cat,reactions_cat)\n",
    "A_red,B_red = RemoveACatalyst(A,B,k)\n",
    "\n",
    "species_cat_red,reactions_cat_red = RemoveACatalyst(species_cat,reactions_cat,k) \n",
    "A_red2,B_red2 = StandardToMatrixform(species_cat_red,reactions_cat_red)\n",
    "print(A_red == A_red2,B_red == B_red2)\n",
    "reactions_cat_red\n",
    "#TODO!!! Can that be a problem that we have the same reaction twice???"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def RemoveAllCatalysts(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output 1:\n",
    "    #    list of variables containing the species of the reduced network\n",
    "    #    list of lists containg pairs of polynomials containing the reactions of the reduced network\n",
    "    #Output 2:\n",
    "    #    matrix containing the coefficients of the reactants of the reduced network\n",
    "    #    matrix containing the coefficients of the products of the reduced network \n",
    "    \n",
    "    k = FindACatalyst(var1,var2)\n",
    "    while k != -1:\n",
    "        var1,var2 = RemoveACatalyst(var1,var2,k)\n",
    "        k = FindACatalyst(var1,var2)\n",
    "        \n",
    "    return var1,var2    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ES0 is an intermediate.\n",
      "FS1 is an intermediate.\n",
      "ES1 is an intermediate.\n",
      "FS2 is an intermediate.\n",
      "E is a catalyst.\n",
      "F is a catalyst.\n",
      "True True\n",
      "[S0, S1, S2]\n",
      "[[S2, S1], [S1, S2], [S1, S0], [S0, S1]]\n"
     ]
    }
   ],
   "source": [
    "#Example\n",
    "#2-site\n",
    "E,F,S0,S1,S2,ES0,FS1,ES1,FS2 = var('E,F,S0,S1,S2,ES0,FS1,ES1,FS2')\n",
    "species_2site = [E,F,S0,S1,S2,ES0,FS1,ES1,FS2]\n",
    "reactions_2site = [[S0 + E,ES0],\n",
    "                   [ES0,S0 + E],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1,S1 + F],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S1 + E],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S2 + F],\n",
    "                   [FS2,S1 + F]]\n",
    "\n",
    "species_2site_red,reactions_2site_red = RemoveAllIntermediates(species_2site,reactions_2site)\n",
    "\n",
    "species_2site_red2,reactions_2site_red2 = RemoveAllCatalysts(species_2site_red,reactions_2site_red)\n",
    "\n",
    "A,B = StandardToMatrixform(species_2site_red,reactions_2site_red)\n",
    "A_red,B_red = RemoveAllCatalysts(A,B)\n",
    "A_red2,B_red2 = StandardToMatrixform(species_2site_red2,reactions_2site_red2)\n",
    "print(A_red == A_red2,B_red == B_red2)\n",
    "print(species_2site_red2)\n",
    "print(reactions_2site_red2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def IsMonomolecular(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output :\n",
    "    #     True/False\n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "\n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "  \n",
    "    IsNetworkMono = True\n",
    "    for j in range(r):\n",
    "        NumOfZerosA = 0\n",
    "        NumOfOnesA = 0 \n",
    "        \n",
    "        NumOfZerosB = 0\n",
    "        NumOfOnesB = 0 \n",
    "        for i in range(n):\n",
    "            if A[i,j] == 0:\n",
    "                NumOfZerosA = NumOfZerosA + 1\n",
    "            if B[i,j] == 0:\n",
    "                NumOfZerosB = NumOfZerosB + 1\n",
    "            if A[i,j] == 1:\n",
    "                NumOfOnesA = NumOfOnesA + 1\n",
    "            if B[i,j] == 1:\n",
    "                NumOfOnesB = NumOfOnesB + 1\n",
    "      \n",
    "        if  not( (NumOfZerosA == n) or (NumOfZerosA == n-1 and NumOfOnesA == 1) ):\n",
    "            IsNetworkMono = False\n",
    "            break\n",
    "        if  not( (NumOfZerosB == n) or (NumOfZerosB == n-1 and NumOfOnesB == 1) ):\n",
    "            IsNetworkMono = False\n",
    "            break    \n",
    "                            \n",
    "    return IsNetworkMono"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "True\n",
      "False\n",
      "False\n"
     ]
    }
   ],
   "source": [
    "#Example - monomolecular\n",
    "E,S0,S1 = var('E,S0,S1 ')\n",
    "species_cat = [E,S0,S1]\n",
    "reactions_cat = [[S0,S1],\n",
    "                 [S1,S0],\n",
    "                 [E,S0]]\n",
    "\n",
    "A,B = StandardToMatrixform(species_cat,reactions_cat)\n",
    "print(IsMonomolecular(A,B))\n",
    "print(IsMonomolecular(species_cat,reactions_cat))\n",
    "\n",
    "#Example - not monomolecular\n",
    "E,S0,S1 = var('E,S0,S1 ')\n",
    "species_cat = [E,S0,S1]\n",
    "reactions_cat = [[S0 + E,S1 + E],\n",
    "                   [S1,S0]]\n",
    "\n",
    "A,B = StandardToMatrixform(species_cat,reactions_cat)\n",
    "print(IsMonomolecular(A,B))\n",
    "print(IsMonomolecular(species_cat,reactions_cat))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following code checks the minimal siphon criterion for the condition (NB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "def GetMinimalSiphons(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output 1:\n",
    "    #     list of lists, each list contains variables representing a minimal siphon\n",
    "    #Output 2:\n",
    "    #     list of lists, each list contains indices representing a minimal siphon\n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "                \n",
    "    #Compute all siphons\n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "    IndexSet = Set([0..n-1])\n",
    "    Subsets = list(IndexSet.subsets()) #List containing the subsets\n",
    "    ListOfSiphons = []\n",
    "    for Z_set in Subsets:\n",
    "        IsSiphon = True\n",
    "        \n",
    "        if Z_set.is_empty():\n",
    "            continue\n",
    "        Z = list(Z_set) #Convert the subset into a list\n",
    "        \n",
    "        for i in Z:\n",
    "            IsIGood = True\n",
    "            for j in range(r):\n",
    "                IsJGood = False\n",
    "                if B[i][j] > 0:\n",
    "                    for k in Z:\n",
    "                        if A[k][j] > 0:\n",
    "                            IsJGood = True\n",
    "                            break\n",
    "                else:\n",
    "                    IsJGood =True\n",
    "                \n",
    "                if not(IsJGood):\n",
    "                    IsIGood = False\n",
    "                    break\n",
    "            if not(IsIGood):\n",
    "                IsSiphon = False\n",
    "                break\n",
    "        if IsSiphon:\n",
    "            ListOfSiphons = ListOfSiphons + [Set(Z)]\n",
    "    \n",
    "    #Collect minimal siphons\n",
    "    MinimalSiphons = []\n",
    "    for Z in ListOfSiphons:\n",
    "        IsMinimal = True\n",
    "        for S in ListOfSiphons:\n",
    "            if Z != S and S.issubset(Z):\n",
    "                IsMinimal = False\n",
    "                break\n",
    "        if IsMinimal:\n",
    "            MinimalSiphons = MinimalSiphons + [list(Z)]\n",
    "                 \n",
    "    if  type(var1) == list:\n",
    "        MinimalSiphonsSpecies = []\n",
    "        for Z in MinimalSiphons:\n",
    "            Z_species = []\n",
    "            for i in Z:\n",
    "                Z_species = Z_species + [var1[i]]\n",
    "            MinimalSiphonsSpecies = MinimalSiphonsSpecies + [Z_species]   \n",
    "        return MinimalSiphonsSpecies\n",
    "    else:\n",
    "        return MinimalSiphons"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[E, ES1, ES2], [S1, P, ES1], [S2, P, ES2]]\n",
      "[[0, 4, 5], [1, 3, 4], [2, 3, 5]]\n"
     ]
    }
   ],
   "source": [
    "#Example\n",
    "E,S1,S2,P,ES1,ES2 = var('E,S1,S2,P,ES1,ES2')\n",
    "species_siph = [E,S1,S2,P,ES1,ES2]\n",
    "reactions_siph = [[E + S1,ES1],\n",
    "                   [ES1, E + S1],\n",
    "                   [E + S2,ES2],\n",
    "                   [ES2,E + S2],\n",
    "                   [S2 + ES1, E+P],\n",
    "                   [E+P,S2 + ES1],\n",
    "                   [S1 + ES2, E+P],\n",
    "                   [E+P,S1+ES2],\n",
    "                   [S2+ES1,S1+ES2],\n",
    "                   [S1+ES2,S2+ES1]]\n",
    "print(GetMinimalSiphons(species_siph,reactions_siph))\n",
    "\n",
    "A,B = StandardToMatrixform(species_siph,reactions_siph)\n",
    "print(GetMinimalSiphons(A,B))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ExistBoundaryEquilibria(var1,var2):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output:\n",
    "    #     True/False\n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "\n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "    \n",
    "    #Remove the intermediates\n",
    "    A,B = RemoveAllIntermediates(A,B)\n",
    "\n",
    "    #Remove the catalysts\n",
    "    A,B = RemoveAllCatalysts(A,B)\n",
    "\n",
    "    if IsMonomolecular(A,B):\n",
    "        #Build a digraph with \n",
    "        #vertices = complexes of the reaction network\n",
    "        #edges = reactions\n",
    "        Complexes = Set(A.columns()).list() + Set(B.columns()).list()\n",
    "        G = DiGraph(len(Complexes))\n",
    "        #Add the edges to G\n",
    "        for j in range(A.ncols()):\n",
    "            #Find the corresponding vertex to the reactant\n",
    "            for t in range(len(Complexes)):\n",
    "                if Complexes[t] == A.column(j):\n",
    "                    ReactantVertex = t\n",
    "                    break\n",
    "            \n",
    "            #Find the corresponding vertex to the product\n",
    "            for t in range(len(Complexes)):\n",
    "                if Complexes[t] == B.column(j):\n",
    "                    ProductVertex = t\n",
    "                    break\n",
    "            G.add_edges([(ReactantVertex,ProductVertex)])       \n",
    "        \n",
    "        from sage.graphs.connectivity import connected_components_subgraphs\n",
    "        from sage.graphs.connectivity import is_strongly_connected\n",
    "        ListOfConnComp = connected_components_subgraphs(G)\n",
    "        IsStronglyConn = True\n",
    "        for H in ListOfConnComp :\n",
    "            if not(is_strongly_connected(H)):\n",
    "                IsStronglyConn = False\n",
    "                break\n",
    "        if IsStronglyConn:\n",
    "            print('The network after removal of intermediates and catalysts is monomolecular.')\n",
    "            return False\n",
    "\n",
    "    ListOfMinimalSiphons = GetMinimalSiphons(A, B) \n",
    "\n",
    "    N = B - A\n",
    "    n = A.nrows()\n",
    "    r = A.ncols()\n",
    "    IsConditionStar = True\n",
    "    for Z in ListOfMinimalSiphons:\n",
    "        #Build the list of inequalities of the form w > 0\n",
    "        IdMatrix = matrix.identity(n)\n",
    "        listInEq = []\n",
    "        for i in range(0,n):\n",
    "            listInEq = listInEq + [ [0] + IdMatrix.row(i).list() ]\n",
    "\n",
    "        #Build the list of equalities of the form wN = 0     \n",
    "        listEq = []\n",
    "        for i in range(r):\n",
    "            listEq = listEq + [ [0] + N.column(i).list() ]\n",
    "            \n",
    "        P = Polyhedron(ieqs = listInEq, eqns = listEq)\n",
    "        w = P.representative_point() \n",
    "        #A point as a coordinate vector. The point is chosen to be interior as far as possible. \n",
    "        #If the polyhedron is not full-dimensional, the point is in the relative interior.\n",
    "        if w == 0:\n",
    "            IsConditionStar = False\n",
    "            break\n",
    "    \n",
    "    if IsConditionStar:\n",
    "        print('The network does not have relevant boundary steady states.')\n",
    "        return False\n",
    "    else:\n",
    "        print('The algorithm is inconclusive.')\n",
    "        \n",
    "    return True #there is a possibility of boundary equilibria"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "The network does not have relevant boundary steady states.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Example 1 - reduced network is monomolecular\n",
    "E,F,S0,S1,S2,ES0,FS1,ES1,FS2 = var('E,F,S0,S1,S2,ES0,FS1,ES1,FS2')\n",
    "species_2site = [E,F,S0,S1,S2,ES0,FS1,ES1,FS2]\n",
    "reactions_2site = [[S0 + E,ES0],\n",
    "                   [ES0,S0 + E],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1,S1 + F],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S1 + E],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S2 + F],\n",
    "                   [FS2,S1 + F]]\n",
    "ExistBoundaryEquilibria(species_2site,reactions_2site)\n",
    "\n",
    "\n",
    "#Hybrid histidine kinase\n",
    "HK00,HKp0,HK0p,HKpp,RR,RRp = var('HK00,HKp0,HK0p,HKpp,RR,RRp')\n",
    "species_HHK = [HK00,HKp0,HK0p,HKpp,RR,RRp]\n",
    "reactions_HHK = [[HK00,HKp0],\n",
    "                 [HKp0,HK0p],\n",
    "                 [HK0p,HKpp],\n",
    "                 [HK0p + RR, HK00 + RRp],\n",
    "                 [HKpp + RR, HKp0 + RRp],\n",
    "                 [RRp,RR]]\n",
    "ExistBoundaryEquilibria(species_HHK,reactions_HHK)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# (Step 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "def GetFluxCone(N):\n",
    "    #Input: \n",
    "    #    matrix, the stoichiometric matrix of the reaction network \n",
    "    #Output: \n",
    "    #    matrix containing the extreme vectors of the flux cone\n",
    " \n",
    "    r = N.ncols()\n",
    "    n = N.nrows()\n",
    "       \n",
    "    #Build the list of inequalities of the form v >= 0\n",
    "    IdMatrix = matrix.identity(r)\n",
    "    listInEq = []\n",
    "    for i in range(0,r):\n",
    "        listInEq = listInEq + [ [0] + IdMatrix.row(i).list() ]\n",
    "\n",
    "    #Build the list of equalities of the form Nv = 0     \n",
    "    listEq = []\n",
    "    for i in range(n):\n",
    "        listEq = listEq + [ [0] + N.row(i).list() ]\n",
    "    \n",
    "    P = Polyhedron(ieqs = listInEq, eqns = listEq)\n",
    "    rays = Cone(P).rays()\n",
    "    E = rays.column_matrix()\n",
    "    \n",
    "    return E"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[ 3 15 11  2]\n",
       "[ 2  1  0  0]\n",
       "[ 3  0  0  1]\n",
       "[ 0  0  1  1]\n",
       "[ 0  6  4  0]"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Example\n",
    "N = matrix([[1,-3,1,-3,-2],[1,3,-3,1,-3]])\n",
    "GetFluxCone(N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "def GetDeterminantOfJacobian(var1,var2,Timing = False):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- stoichiometric matrix\n",
    "    #Output:\n",
    "    #    symbolic expression\n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "        N = B - A\n",
    "    else:\n",
    "        A,N = var1,var2\n",
    "    \n",
    "    E = GetFluxCone(N)\n",
    "    n = N.nrows()\n",
    "    l = E.ncols()\n",
    "    print('l =',l)\n",
    "    \n",
    "\n",
    "    if Timing:\n",
    "        import time\n",
    "        print('Computing flux cone:',time.time())\n",
    "    \n",
    "    if l == 0:\n",
    "        return SR(0)\n",
    "  \n",
    "    #Compute the Jacobi matrix in convex parameters\n",
    "    h = var('h', n= N.nrows(), latex_name='h') \n",
    "    L = var('L', n=l, latex_name= r'\\lambda')\n",
    "    Lambda = Matrix(SR,l,1,L)\n",
    "    ELambda = E*Lambda\n",
    "     \n",
    "    Jac = N*(diagonal_matrix(ELambda.column(0)))*A.transpose()*diagonal_matrix(h) \n",
    "    \n",
    "    #Modify the Jacobi matrix by W\n",
    "    #Compute the kernel \n",
    "    W2 = kernel(N).matrix()\n",
    "    #Make sure that W is row reduced\n",
    "    W = W2.echelon_form()\n",
    "\n",
    "    M = Jac\n",
    "    d = W.nrows()\n",
    "    s = n - d\n",
    "\n",
    "    for j in range(d):\n",
    "        for i in range(n):\n",
    "            if W[j,i] != 0:\n",
    "                ij = i\n",
    "                break\n",
    "            \n",
    "        #Replace the ij-th row of M by the j-th row of W\n",
    "        M.set_row(ij, W.row(j))\n",
    "                \n",
    "    q = (-1)^s*M.determinant()            \n",
    "    \n",
    "    return q"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "l = 2\n",
      "L0^3*L1*h0*h1*h2*h4 + 3*L0^2*L1^2*h0*h1*h2*h4 + 2*L0*L1^3*h0*h1*h2*h4 + L0^2*L1^2*h0*h1*h3*h4 + L0*L1^3*h0*h1*h3*h4 - L0^3*L1*h1*h2*h3*h4 - L0^2*L1^2*h1*h2*h3*h4 + L0^3*L1*h0*h1*h2*h5 + 2*L0^2*L1^2*h0*h1*h2*h5 + L0*L1^3*h0*h1*h2*h5 + L0^3*L1*h0*h1*h3*h5 + 2*L0^2*L1^2*h0*h1*h3*h5 + L0*L1^3*h0*h1*h3*h5 + L0^3*L1*h0*h2*h3*h5 + 2*L0^2*L1^2*h0*h2*h3*h5 + L0*L1^3*h0*h2*h3*h5 + L0^3*L1*h1*h2*h3*h5 + 2*L0^2*L1^2*h1*h2*h3*h5 + L0*L1^3*h1*h2*h3*h5\n",
      "l = 2\n",
      "L0^3*L1*h0*h1*h2*h4 + 3*L0^2*L1^2*h0*h1*h2*h4 + 2*L0*L1^3*h0*h1*h2*h4 + L0^2*L1^2*h0*h1*h3*h4 + L0*L1^3*h0*h1*h3*h4 - L0^3*L1*h1*h2*h3*h4 - L0^2*L1^2*h1*h2*h3*h4 + L0^3*L1*h0*h1*h2*h5 + 2*L0^2*L1^2*h0*h1*h2*h5 + L0*L1^3*h0*h1*h2*h5 + L0^3*L1*h0*h1*h3*h5 + 2*L0^2*L1^2*h0*h1*h3*h5 + L0*L1^3*h0*h1*h3*h5 + L0^3*L1*h0*h2*h3*h5 + 2*L0^2*L1^2*h0*h2*h3*h5 + L0*L1^3*h0*h2*h3*h5 + L0^3*L1*h1*h2*h3*h5 + 2*L0^2*L1^2*h1*h2*h3*h5 + L0*L1^3*h1*h2*h3*h5\n"
     ]
    }
   ],
   "source": [
    "#Example\n",
    "#Hybrid histidine kinase\n",
    "HK00,HKp0,HK0p,HKpp,RR,RRp = var('HK00,HKp0,HK0p,HKpp,RR,RRp')\n",
    "species_HHK = [HK00,HKp0,HK0p,HKpp,RR,RRp]\n",
    "reactions_HHK = [[HK00,HKp0],\n",
    "                 [HKp0,HK0p],\n",
    "                 [HK0p,HKpp],\n",
    "                 [HK0p + RR, HK00 + RRp],\n",
    "                 [HKpp + RR, HKp0 + RRp],\n",
    "                 [RRp,RR]]\n",
    "\n",
    "A,B = StandardToMatrixform(species_HHK,reactions_HHK)\n",
    "print(GetDeterminantOfJacobian(A,B-A))\n",
    "print(GetDeterminantOfJacobian(species_HHK,reactions_HHK))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# (Step 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Check_SepVector(g, GetSepVector = False):\n",
    "    #Input:\n",
    "    #    g --- polynomial (symbolic expression)\n",
    "    #    GetSepVector --- boolean\n",
    "    #Output1 (GetSepVector = False):\n",
    "    #   True --- if a strict separating vector exists\n",
    "    #   False --- otherwise\n",
    "    #Output 2 (GetSepVector = True):\n",
    "    #   vector --- if a strict separating vector exists\n",
    "    #   False --- otherwise\n",
    "    \n",
    "    n = len(g.variables()) #number of variables  \n",
    "    \n",
    "    #Collect positive and negative exponents of g\n",
    "    q = g.polynomial(QQ) #Convert the symbolic expresssion 'g' into a polynomial\n",
    "    supp = q.exponents()\n",
    "    coeff = q.coefficients()\n",
    "    \n",
    "    #Store the exponents as rows of matricies\n",
    "    #Set the first column to zero and later remove it\n",
    "    v = vector([0..(n-1)]) \n",
    "    A = matrix(v).transpose() \n",
    "    B = matrix(v).transpose()\n",
    "    \n",
    "    #Store the coefficients in lists\n",
    "    CA = []\n",
    "    CB = []\n",
    "    \n",
    "    for i in range(len(supp)):\n",
    "        if coeff[i] > 0:\n",
    "            A = A.augment(vector(supp[i]))\n",
    "            CA = CA + [coeff[i]]\n",
    "        else:\n",
    "            B = B.augment(vector(supp[i]))\n",
    "            CB = CB + [coeff[i]]\n",
    "            \n",
    "    A = A.delete_columns([0])\n",
    "    B = B.delete_columns([0]) \n",
    "    A = A.transpose()\n",
    "    B = B.transpose()\n",
    "\n",
    "    print('# of positive coefficients:',len(CA))\n",
    "    print('# of negative coefficients:',len(CB))   \n",
    "    \n",
    "    if len(CA) == 0:\n",
    "        print('The polynomial has no positive coefficient.')\n",
    "        if GetSepVector:\n",
    "            return vector([0..(n-1)]) #Any vector is a strict separating vector\n",
    "        else:\n",
    "            return True \n",
    "    \n",
    "    if len(CB) == 0:\n",
    "        print('The polynomial has no negative coefficient.')\n",
    "        if GetSepVector:\n",
    "            return vector([0..(n-1)]) #Any vector is a strict separating vector\n",
    "        else:\n",
    "            return False #the preimage of the negative real line is empty\n",
    "    \n",
    "\n",
    "    ListOfIneqs = []\n",
    "    #the defining inequalities of the dual polyhedon are of the form \n",
    "    #0 <= (v c)*(-a 1) for all positive exponents a \n",
    "    #0 <= (v c)*(b -1) for all negative exponents b\n",
    "    for k in range(A.nrows()):\n",
    "        ListOfIneqs = ListOfIneqs + [ [0] + (-A.row(k)).list() + [1]]\n",
    "\n",
    "    for k in range(B.nrows()):\n",
    "        ListOfIneqs = ListOfIneqs + [ [0] + (B.row(k)).list() + [-1]]\n",
    "         \n",
    "    P = Polyhedron(ieqs = ListOfIneqs)\n",
    "    vc = P.representative_point() #The point is choosen to be in the interior as far as possible\n",
    "    v = vector(vc[0:(len(vc)-1)]) #v is a separating vector\n",
    "    c = vc[len(vc)-1] #c is the independent term of the separating hyperplane\n",
    "  \n",
    "    #Is v strict?    \n",
    "    IsStrict = False \n",
    "    for k in range(B.nrows()): \n",
    "        v.dot_product(B.row(k))    \n",
    "        if v.dot_product(B.row(k))  > c:\n",
    "            IsStrict = True\n",
    "            break\n",
    "    if IsStrict:\n",
    "        print('The support set has a strict separating hyperplane.')\n",
    "    else:\n",
    "        print('The support set does not have a strict separating hyperplane.')\n",
    "         \n",
    "    #Plot the support of 'g' together with the separating vector v, if g has two variables\n",
    "    if n == 2:  \n",
    "        NgA = Polyhedron(vertices=A.rows())\n",
    "        NgB = Polyhedron(vertices=B.rows())\n",
    "        PL0 = plot(NgA,color = 'salmon')\n",
    "        PL0 += plot(NgB,color = 'skyblue')\n",
    "        PL0 += point(B.rows(),color = 'blue',size = '50',zorder = '2') \n",
    "        PL0 += point(A.rows(),color = 'red',size = '50',zorder = '2') \n",
    "        \n",
    "        from sage.plot.arrow import Arrow\n",
    "        t = A.row(0)[0]\n",
    "        if v[0]*v[1] != 0:\n",
    "            PL0 += arrow2d([t,(-v[0]*t+c)/v[1]],[v[0]+t,v[1]+(-v[0]*t+c)/v[1]],color = 'black',arrowsize = 3)   \n",
    "        elif v[1] != 0: #and v[0] == 0\n",
    "            PL0 += arrow2d([t,c/v[1]],[t,v[1]-c/v[1]],color = 'black',arrowsize = 3)\n",
    "        elif v[0] != 0: #and v[1] == 0\n",
    "            PL0 += arrow2d([c/v[0],t],[v[0] - c/v[0],t],color = 'black',arrowsize = 3)\n",
    "        PL0.show() \n",
    "        \n",
    "    if GetSepVector and IsStrict:\n",
    "        return v,c \n",
    "    else:\n",
    "        return IsStrict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def CheckConnectivity(var1,var2,Timing = False):\n",
    "    #Input 1:\n",
    "    #    var1 --- list of variables containing the species\n",
    "    #    var2 --- list of lists containg pairs of symbolic expressions representing the reactions\n",
    "    #Input 2:\n",
    "    #    var1 --- matrix containing the coefficients of the reactants\n",
    "    #    var2 --- matrix containing the coefficients of the products\n",
    "    #Output:\n",
    "    #    True/False --- True if \n",
    "    \n",
    "    #If the input is a reaction network in standard form, then compute its matrixform\n",
    "    if  type(var1) == list:\n",
    "        A,B = StandardToMatrixform(var1,var2)\n",
    "    else:\n",
    "        A,B = var1,var2\n",
    "    \n",
    "    n = A.nrows()\n",
    "    print('n =',n)\n",
    "    r = A.ncols()\n",
    "    print('r =',r)\n",
    "\n",
    "    \n",
    "    if not(IsConservative(A,B)) or ExistBoundaryEquilibria(A,B):\n",
    "        print('The algorithm is inconclusive.')\n",
    "        return SR(0),False #might not be connected\n",
    "    if Timing:\n",
    "        print('Checking technical conditions:',time.time())\n",
    "   \n",
    "    q = GetDeterminantOfJacobian(A,B-A,Timing)\n",
    "    if Timing:\n",
    "        print('Computing the determinant:',time.time())\n",
    "    \n",
    "    if q == SR(0):\n",
    "        print('The critical polynomial is equal to zero. The algorithm is inconclusive.')\n",
    "        return q,False\n",
    "  \n",
    "  \n",
    "    IsConnected = False\n",
    "    ExistSepVector = Check_SepVector(q)\n",
    "    if ExistSepVector:\n",
    "        IsConnected = True\n",
    "        print('All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.')\n",
    "    else:\n",
    "        print('The algorithm is inconclusive.')\n",
    "        return q, False\n",
    "    \n",
    "    if Timing:\n",
    "        print('Finding separating hyperplane:',time.time())\n",
    "  \n",
    "    return q,True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Applications"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 2\n",
      "r = 3\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 2\n",
      "# of positive coefficients: 3\n",
      "# of negative coefficients: 1\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#Running example\n",
    "X1,X2 = var('X1,X2')\n",
    "species = [X1,X2]\n",
    "reactions = [[X1,X2],\n",
    "             [X2,X1],\n",
    "             [2*X1+X2,3*X1]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 6\n",
      "r = 6\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 3\n",
      "# of positive coefficients: 5\n",
      "# of negative coefficients: 1\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#Cell cycle, (a)\n",
    "C,CP,M,MP,W,WP = var('C,CP,M,MP,W,WP')\n",
    "species = [C,CP,M,MP,W,WP]\n",
    "reactions = [[C+MP, C + M],\n",
    "             [CP+ M, C + M],\n",
    "             [M + W,MP+W],\n",
    "             [M+W,M+WP],\n",
    "             [C,CP],\n",
    "             [WP,W]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 6\n",
      "r = 6\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 2\n",
      "# of positive coefficients: 17\n",
      "# of negative coefficients: 2\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#Hybrid histidine kinase, (b)\n",
    "HK00,HKp0,HK0p,HKpp,RR,RRp = var('HK00,HKp0,HK0p,HKpp,RR,RRp')\n",
    "species = [HK00,HKp0,HK0p,HKpp,RR,RRp]\n",
    "reactions = [[HK00,HKp0],\n",
    "                 [HKp0,HK0p],\n",
    "                 [HK0p,HKpp],\n",
    "                 [HK0p + RR, HK00 + RRp],\n",
    "                 [HKpp + RR, HKp0 + RRp],\n",
    "                 [RRp,RR]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 9\n",
      "r = 10\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 5\n",
      "# of positive coefficients: 168\n",
      "# of negative coefficients: 8\n",
      "The support set does not have a strict separating hyperplane.\n",
      "The algorithm is inconclusive.\n"
     ]
    }
   ],
   "source": [
    "#Allosteric reciprocal enzyme regulation, (c)\n",
    "S,ST,K,P,KL,PL,SKL,STP,L = var('S,ST,K,P,KL,PL,SKL,STP,L')\n",
    "species = [S,ST,K,P,KL,PL,SKL,STP,L]\n",
    "reactions = [[S+KL,SKL],\n",
    "             [SKL,S+KL],\n",
    "             [SKL,ST+KL],\n",
    "             [ST+P,STP],\n",
    "             [STP,ST+P],\n",
    "             [STP,S+P],\n",
    "             [K+L,KL],\n",
    "             [KL,K+L],\n",
    "             [P+L,PL],\n",
    "             [PL,P+L]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 9\n",
      "r = 8\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 3\n",
      "# of positive coefficients: 42\n",
      "# of negative coefficients: 2\n",
      "The support set does not have a strict separating hyperplane.\n",
      "The algorithm is inconclusive.\n"
     ]
    }
   ],
   "source": [
    "#Allosteric reciprocal enzyme regulation, (c) - reduced\n",
    "S,ST,K,P,KL,PL,SKL,STP,L = var('S,ST,K,P,KL,PL,SKL,STP,L')\n",
    "species = [S,ST,K,P,KL,PL,SKL,STP,L]\n",
    "reactions = [[S+KL,SKL],\n",
    "             [SKL,ST+KL],\n",
    "             [ST+P,STP],\n",
    "             [STP,S+P],\n",
    "             [K+L,KL],\n",
    "             [KL,K+L],\n",
    "             [P+L,PL],\n",
    "             [PL,P+L]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 12\n",
      "r = 14\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 7\n",
      "# of positive coefficients: 1856\n",
      "# of negative coefficients: 32\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#Covalent reciprocal enzyme regulation, (d)\n",
    "S,K,SK,ST,PT,STPT,K,E1,KE1,KT,P,PE1  = var('S,K,SK,ST,PT,STPT,K,E1,KE1,KT,P,PE1 ')\n",
    "species = [S,K,SK,ST,PT,STPT,K,E1,KE1,KT,P,PE1 ]\n",
    "reactions = [[S+K,SK],\n",
    "             [SK,S+K],\n",
    "             [SK,ST+K],\n",
    "             \n",
    "             \n",
    "             [ST+PT,STPT],\n",
    "             [STPT,ST+PT],\n",
    "             [STPT,S+PT],\n",
    "             \n",
    "             [K + E1,KE1],\n",
    "             [KE1,K + E1],\n",
    "             [KE1,KT + E1],\n",
    "             \n",
    "             [P + E1,PE1],\n",
    "             [PE1,P + E1],\n",
    "             [PE1,PT + E1],\n",
    "             \n",
    "             [PT,P],\n",
    "             [KT,K]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 12\n",
      "r = 10\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 3\n",
      "# of positive coefficients: 116\n",
      "# of negative coefficients: 2\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#Covalent reciprocal enzyme regulation, (d) - reduced \n",
    "S,K,SK,ST,PT,STPT,K,E1,KE1,KT,P,PE1  = var('S,K,SK,ST,PT,STPT,K,E1,KE1,KT,P,PE1 ')\n",
    "species = [S,K,SK,ST,PT,STPT,K,E1,KE1,KT,P,PE1 ]\n",
    "reactions = [[S+K,SK],\n",
    "             [SK,ST+K],\n",
    "             \n",
    "             \n",
    "             [ST+PT,STPT],\n",
    "             [STPT,S+PT],\n",
    "             \n",
    "             [K + E1,KE1],\n",
    "             [KE1,KT + E1],\n",
    "             \n",
    "             [P + E1,PE1],\n",
    "             [PE1,PT + E1],\n",
    "             \n",
    "             [PT,P],\n",
    "             [KT,K]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663778250.85085\n",
      "n = 9\n",
      "r = 12\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "Checking technical conditions: 1663778250.9081478\n",
      "l = 6\n",
      "Computing flux cone: 1663778250.935473\n",
      "Computing the determinant: 1663778253.2714295\n",
      "# of positive coefficients: 288\n",
      "# of negative coefficients: 112\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n",
      "Finding separating hyperplane: 1663778254.4814053\n",
      "Total time: 3.6308984756469727\n"
     ]
    }
   ],
   "source": [
    "#2-site phosphorylation cycle, (e)\n",
    "E,F,S0,S1,S2,ES0,FS1,ES1,FS2 = var('E,F,S0,S1,S2,ES0,FS1,ES1,FS2')\n",
    "species = [E,F,S0,S1,S2,ES0,FS1,ES1,FS2]\n",
    "reactions = [[S0 + E,ES0],\n",
    "                   [ES0,S0 + E],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1,S1 + F],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S1 + E],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S2 + F],\n",
    "                   [FS2,S1 + F]]\n",
    "\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions,Timing = True)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663778254.5025668\n",
      "n = 9\n",
      "r = 8\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "Checking technical conditions: 1663778254.5322418\n",
      "l = 2\n",
      "Computing flux cone: 1663778254.5386977\n",
      "Computing the determinant: 1663778255.0185335\n",
      "# of positive coefficients: 18\n",
      "# of negative coefficients: 7\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n",
      "Finding separating hyperplane: 1663778255.1025035\n",
      "Total time: 0.6002669334411621\n"
     ]
    }
   ],
   "source": [
    "#2-site phosphorylation cycle, (e) - reduced\n",
    "E,F,S0,S1,S2,ES0,FS1,ES1,FS2 = var('E,F,S0,S1,S2,ES0,FS1,ES1,FS2')\n",
    "species = [E,F,S0,S1,S2,ES0,FS1,ES1,FS2]\n",
    "reactions = [[S0 + E,ES0],\n",
    "             [ES0,S1+E],\n",
    "             [S1 + F, FS1],\n",
    "             [FS1, S0 + F],\n",
    "             [S1 + E, ES1],\n",
    "             [ES1, S2 + E],\n",
    "             [S2 + F,FS2],\n",
    "             [FS2,S1 + F] ]\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions,Timing = True)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663778255.143374\n",
      "n = 12\n",
      "r = 18\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "Checking technical conditions: 1663778255.2422628\n",
      "l = 9\n",
      "Computing flux cone: 1663778255.2780771\n",
      "Computing the determinant: 1663778461.9836543\n",
      "# of positive coefficients: 2560\n",
      "# of negative coefficients: 1536\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n",
      "Finding separating hyperplane: 1663778482.2718072\n",
      "Total time: 227.12882351875305\n"
     ]
    }
   ],
   "source": [
    "#3-site phosphorylation cycle\n",
    "E,F,S0,S1,S2,S3,ES0,FS1,ES1,FS2,ES2,FS3 = var('E,F,S0,S1,S2,S3,ES0,FS1,ES1,FS2,ES2,FS3')\n",
    "species = [E,F,S0,S1,S2,S3,ES0,FS1,ES1,FS2,ES2,FS3]\n",
    "reactions = [[S0 + E,ES0],\n",
    "                   [ES0,S0 + E],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1,S1 + F],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S1 + E],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S2 + F],\n",
    "                   [FS2,S1 + F],\n",
    "                   [S2+E,ES2],\n",
    "                   [ES2,S2+E],\n",
    "                   [ES2,S3 + E],\n",
    "                   [S3 + F,FS3],\n",
    "                   [FS3, S3 + F],\n",
    "                   [FS3,S2 + F]]\n",
    "\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions,Timing = True)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663778482.3372543\n",
      "n = 12\n",
      "r = 12\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "Checking technical conditions: 1663778482.525461\n",
      "l = 3\n",
      "Computing flux cone: 1663778482.5468063\n",
      "Computing the determinant: 1663778488.201931\n",
      "# of positive coefficients: 40\n",
      "# of negative coefficients: 24\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n",
      "Finding separating hyperplane: 1663778488.4616213\n",
      "Total time: 6.124727249145508\n"
     ]
    }
   ],
   "source": [
    "#3-site phosphorylation cycle -reduced\n",
    "E,F,S0,S1,S2,S3,ES0,FS1,ES1,FS2,ES2,FS3 = var('E,F,S0,S1,S2,S3,ES0,FS1,ES1,FS2,ES2,FS3')\n",
    "species = [E,F,S0,S1,S2,S3,ES0,FS1,ES1,FS2,ES2,FS3]\n",
    "reactions = [[S0 + E,ES0],\n",
    "                   [ES0,S1+E],\n",
    "                   [S1 + F, FS1],\n",
    "                   [FS1, S0 + F],\n",
    "                   [S1 + E, ES1],\n",
    "                   [ES1, S2 + E],\n",
    "                   [S2 + F,FS2],\n",
    "                   [FS2,S1 + F],\n",
    "                   [S2+E,ES2],\n",
    "                   [ES2,S3 + E],\n",
    "                   [S3 + F,FS3],\n",
    "                   [FS3,S2 + F]]\n",
    "\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions,Timing = True)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663778488.4900708\n",
      "n = 15\n",
      "r = 16\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "Checking technical conditions: 1663778488.6203392\n",
      "l = 4\n",
      "Computing flux cone: 1663778488.649555\n",
      "Computing the determinant: 1663778594.9160993\n",
      "# of positive coefficients: 75\n",
      "# of negative coefficients: 54\n",
      "The support set does not have a strict separating hyperplane.\n",
      "The algorithm is inconclusive.\n",
      "Total time: 107.23366284370422\n"
     ]
    }
   ],
   "source": [
    "#4-site phosphorylation cycle - reduced\n",
    "E,F,S0,S1,S2,S3,S4,ES0,FS1,ES1,FS2,ES2,FS3,ES3,FS4 = var('E,F,S0,S1,S2,S3,S4,ES0,FS1,ES1,FS2,ES2,FS3,ES3,FS4')\n",
    "species = [E,F,S0,S1,S2,S3,S4,ES0,FS1,ES1,FS2,ES2,FS3,ES3,FS4]\n",
    "reactions = [[S0 + E,ES0],\n",
    "             #[ES0,S0 + E],\n",
    "             [ES0,S1+E],\n",
    "             [S1 + F, FS1],\n",
    "             #[FS1,S1 + F],\n",
    "             [FS1, S0 + F],\n",
    "             [S1 + E, ES1],\n",
    "             #[ES1, S1 + E],\n",
    "             [ES1, S2 + E],\n",
    "             [S2 + F,FS2],\n",
    "             #[FS2,S2 + F],\n",
    "             [FS2,S1 + F],\n",
    "             [S2+E,ES2],\n",
    "             #[ES2,S2+E],\n",
    "             [ES2,S3 + E],\n",
    "             [S3 + F,FS3],\n",
    "             #[FS3, S3 + F],\n",
    "             [FS3,S2 + F],\n",
    "             [S3 + E, ES3],\n",
    "             #[ES3,S3 + E],\n",
    "             [ES3, S4 + E],\n",
    "             [S4 + F,FS4],\n",
    "             #[FS4, S4 + F],\n",
    "             [FS4, S3 + F] ]\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions,Timing = True)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 10\n",
      "r = 12\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 6\n",
      "# of positive coefficients: 304\n",
      "# of negative coefficients: 48\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#2-site: diff. phosphatases, (f)\n",
    "S0,S1,S2,E,F1,F2,S0E,S1E,S1F1,S2F2 = var('S0,S1,S2,E,F1,F2,S0E,S1E,S1F1,S2F2')\n",
    "species = [S0,S1,S2,E,F1,F2,S0E,S1E,S1F1,S2F2]\n",
    "reactions = [[S0 + E,S0E],\n",
    "              [S0E, S1+ E],\n",
    "              [S0E, S0 +E],\n",
    "              [S1 + E,S1E],\n",
    "              [S1E,S1 + E],\n",
    "              [S1E,S2 + E],\n",
    "              [S1 + F1,S1F1],\n",
    "              [S1F1,S1 + F1],\n",
    "              [S1F1,S0 + F1],\n",
    "              [S2 + F2,S2F2],\n",
    "              [S2F2,S2 + F2],\n",
    "              [S2F2,S1+F2]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 10\n",
      "r = 8\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 2\n",
      "# of positive coefficients: 19\n",
      "# of negative coefficients: 3\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#2-site: diff. phosphatases, (f) - reduced\n",
    "S0,S1,S2,E,F1,F2,S0E,S1E,S1F1,S2F2 = var('S0,S1,S2,E,F1,F2,S0E,S1E,S1F1,S2F2')\n",
    "species = [S0,S1,S2,E,F1,F2,S0E,S1E,S1F1,S2F2]\n",
    "reactions = [[S0 + E,S0E],\n",
    "              [S0E, S1+ E],\n",
    "              #[S0E, S0 +E],\n",
    "              [S1 + E,S1E],\n",
    "              #[S1E,S1 + E],\n",
    "              [S1E,S2 + E],\n",
    "              [S1 + F1,S1F1],\n",
    "              #[S1F1,S1 + F1],\n",
    "              [S1F1,S0 + F1],\n",
    "              [S2 + F2,S2F2],\n",
    "              #[S2F2,S2 + F2],\n",
    "              [S2F2,S1+F2]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 14\n",
      "r = 18\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 9\n",
      "# of positive coefficients: 3264\n",
      "# of negative coefficients: 960\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#3-site: diff. phosphatases\n",
    "S0,S1,S2,S3,E,F1,F2,F3,S0E,S1E,S2E,S1F1,S2F2,S3F3 = var('S0,S1,S2,S3,E,F1,F2,F3,S0E,S1E,S2E,S1F1,S2F2,S3F3')\n",
    "species = [S0,S1,S2,S3,E,F1,F2,F3,S0E,S1E,S2E,S1F1,S2F2,S3F3]\n",
    "reactions = [[S0 + E,S0E],\n",
    "              [S0E, S1+ E],\n",
    "              [S0E, S0 +E],\n",
    "              [S1 + E,S1E],\n",
    "              [S1E,S1 + E],\n",
    "              [S1E,S2 + E],\n",
    "              [S2 + E,S2E],\n",
    "              [S2E,S2 + E],\n",
    "              [S2E,S3 + E],\n",
    "              #--------------------------\n",
    "              [S1 + F1,S1F1],\n",
    "              [S1F1,S1 + F1],\n",
    "              [S1F1,S0 + F1],\n",
    "              [S2 + F2,S2F2],\n",
    "              [S2F2,S2 + F2],\n",
    "              [S2F2,S1+F2],\n",
    "              [S3+F3,S3F3],\n",
    "              [S3F3,S3+F3],\n",
    "              [S3F3,S2+F3]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 14\n",
      "r = 12\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 3\n",
      "# of positive coefficients: 51\n",
      "# of negative coefficients: 15\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#3-site: diff. phosphatases - reduced\n",
    "S0,S1,S2,S3,E,F1,F2,F3,S0E,S1E,S2E,S1F1,S2F2,S3F3 = var('S0,S1,S2,S3,E,F1,F2,F3,S0E,S1E,S2E,S1F1,S2F2,S3F3')\n",
    "species = [S0,S1,S2,S3,E,F1,F2,F3,S0E,S1E,S2E,S1F1,S2F2,S3F3]\n",
    "reactions = [[S0 + E,S0E],\n",
    "              [S0E, S1+ E],\n",
    "              #[S0E, S0 +E],\n",
    "              [S1 + E,S1E],\n",
    "              #[S1E,S1 + E],\n",
    "              [S1E,S2 + E],\n",
    "              [S2 + E,S2E],\n",
    "              #[S2E,S2 + E],\n",
    "              [S2E,S3 + E],\n",
    "              #--------------------------\n",
    "              [S1 + F1,S1F1],\n",
    "              #[S1F1,S1 + F1],\n",
    "              [S1F1,S0 + F1],\n",
    "              [S2 + F2,S2F2],\n",
    "              #[S2F2,S2 + F2],\n",
    "              [S2F2,S1+F2],\n",
    "              [S3+F3,S3F3],\n",
    "              #[S3F3,S3+F3],\n",
    "              [S3F3,S2+F3]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 18\n",
      "r = 16\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 4\n",
      "# of positive coefficients: 127\n",
      "# of negative coefficients: 51\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#4-site: diff. phosphatases - reduced\n",
    "S0,S1,S2,S3,S4,E,F1,F2,F3,F4,S0E,S1E,S2E,S3E,S1F1,S2F2,S3F3,S4F4 = var('S0,S1,S2,S3,S4,E,F1,F2,F3,F4,S0E,S1E,S2E,S3E,S1F1,S2F2,S3F3,S4F4')\n",
    "species = [S0,S1,S2,S3,S4,E,F1,F2,F3,F4,S0E,S1E,S2E,S3E,S1F1,S2F2,S3F3,S4F4]\n",
    "reactions = [[S0 + E,S0E],\n",
    "              [S0E, S1+ E],\n",
    "              #[S0E, S0 +E],\n",
    "              [S1 + E,S1E],\n",
    "              #[S1E,S1 + E],\n",
    "              [S1E,S2 + E],\n",
    "              [S2 + E,S2E],\n",
    "              #[S2E,S2 + E],\n",
    "              [S2E,S3 + E],\n",
    "              [S3 + E,S3E],\n",
    "              #[S3E,S3 + E],\n",
    "              [S3E,S4 + E],\n",
    "              #--------------------------\n",
    "              [S1 + F1,S1F1],\n",
    "              #[S1F1,S1 + F1],\n",
    "              [S1F1,S0 + F1],\n",
    "              [S2 + F2,S2F2],\n",
    "              #[S2F2,S2 + F2],\n",
    "              [S2F2,S1+F2],\n",
    "              [S3+F3,S3F3],\n",
    "              #[S3F3,S3+F3],\n",
    "              [S3F3,S2+F3],\n",
    "              [S4+F4,S4F4],\n",
    "              #[S4F4,S4+F4],\n",
    "              [S4F4,S3+F4]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 11\n",
      "r = 16\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 8\n",
      "# of positive coefficients: 2176\n",
      "# of negative coefficients: 640\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#2-site weakly irreversible dephosphorylation, (g)\n",
    "M,Mp,Mpp,E,ME,MpE,F,MppF,MpF,MpFT,MF = var('M,Mp,Mpp,E,ME,MpE,F,MppF,MpF,MpFT,MF')\n",
    "species = [M,Mp,Mpp,E,ME,MpE,F,MppF,MpF,MpFT,MF]\n",
    "reactions = [[M+E,ME],\n",
    "             [ME,M + E],\n",
    "             [ME,Mp + E],\n",
    "             \n",
    "             [Mp + E,MpE],\n",
    "             [MpE,Mp + E],\n",
    "             [MpE,Mpp + E],\n",
    "             \n",
    "             [Mpp + F,MppF],\n",
    "             [MppF,Mpp +F],\n",
    "             [MppF,MpF],\n",
    "             [MpF,Mp+F],\n",
    "             [Mp+F,MpF],\n",
    "            \n",
    "             [Mp + F,MpFT],\n",
    "             [MpFT,Mp+F],\n",
    "             [MpFT,MF],\n",
    "             [MF,M+F],\n",
    "             [M+F,MF]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 11\n",
      "r = 12\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 4\n",
      "# of positive coefficients: 136\n",
      "# of negative coefficients: 40\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#2-site weakly irreversible dephosphorylation, (g) - reduced\n",
    "M,Mp,Mpp,E,ME,MpE,F,MppF,MpF,MpFT,MF = var('M,Mp,Mpp,E,ME,MpE,F,MppF,MpF,MpFT,MF')\n",
    "species = [M,Mp,Mpp,E,ME,MpE,F,MppF,MpF,MpFT,MF]\n",
    "reactions = [[M+E,ME],\n",
    "             #[ME,M + E],\n",
    "             [ME,Mp + E],\n",
    "             \n",
    "             [Mp + E,MpE],\n",
    "             #[MpE,Mp + E],\n",
    "             [MpE,Mpp + E],\n",
    "             \n",
    "             [Mpp + F,MppF],\n",
    "             #[MppF,Mpp +F],\n",
    "             [MppF,MpF],\n",
    "             [MpF,Mp+F],\n",
    "             [Mp+F,MpF],\n",
    "            \n",
    "             [Mp + F,MpFT],\n",
    "             #[MpFT,Mp+F],\n",
    "             [MpFT,MF],\n",
    "             [MF,M+F],\n",
    "             [M+F,MF]]\n",
    "\n",
    "F= CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 13\n",
      "r = 20\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 10\n",
      "# of positive coefficients: 16320\n",
      "# of negative coefficients: 3648\n",
      "The support set does not have a strict separating hyperplane.\n",
      "The algorithm is inconclusive.\n"
     ]
    }
   ],
   "source": [
    "#2-site: fully weakly irreversible, (h)\n",
    "E,F,S0,S1,S2,Y1,Y2,Y3,Y4,Y5,Y6,Y7,Y8 = var('E,F,S0,S1,S2,Y1,Y2,Y3,Y4,Y5,Y6,Y7,Y8')\n",
    "species = [E,F,S0,S1,S2,Y1,Y2,Y3,Y4,Y5,Y6,Y7,Y8]\n",
    "reactions = [[S0 + E,Y1],\n",
    "                   [Y1,S0 + E],\n",
    "                   [Y1,Y2],\n",
    "                   [Y2,S1+E],\n",
    "                   [S1+E,Y2],\n",
    "                   \n",
    "                   \n",
    "                   [S1 + E,Y3],\n",
    "                   [Y3,S1 + E],\n",
    "                   [Y3,Y4],\n",
    "                   [Y4,S2+E],\n",
    "                   [S2+E,Y4],\n",
    "                   \n",
    "                   [S2 + F,Y5],\n",
    "                   [Y5,S2 + F],\n",
    "                   [Y5,Y6],\n",
    "                   [Y6,S1+F],\n",
    "                   [S1+F,Y6],\n",
    "                   \n",
    "                   [S1 + F,Y7],\n",
    "                   [Y7,S1 + F],\n",
    "                   [Y7,Y8],\n",
    "                   [Y8,S0+F],\n",
    "                   [S0+F,Y8]\n",
    "                   ]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663782327.983872\n",
      "n = 13\n",
      "r = 16\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 6\n",
      "# of positive coefficients: 1020\n",
      "# of negative coefficients: 228\n",
      "The support set does not have a strict separating hyperplane.\n",
      "The algorithm is inconclusive.\n",
      "Total time: 95.37696313858032\n"
     ]
    }
   ],
   "source": [
    "#2-site: fully weakly irreversible, (h) - reduced\n",
    "E,F,S0,S1,S2,Y1,Y2,Y3,Y4,Y5,Y6,Y7,Y8 = var('E,F,S0,S1,S2,Y1,Y2,Y3,Y4,Y5,Y6,Y7,Y8')\n",
    "species = [E,F,S0,S1,S2,Y1,Y2,Y3,Y4,Y5,Y6,Y7,Y8]\n",
    "reactions = [[S0 + E,Y1],\n",
    "                   #[Y1,S0 + E],\n",
    "                   [Y1,Y2],\n",
    "                   [Y2,S1+E],\n",
    "                   [S1+E,Y2],\n",
    "                   \n",
    "                   \n",
    "                   [S1 + E,Y3],\n",
    "                   #[Y3,S1 + E],\n",
    "                   [Y3,Y4],\n",
    "                   [Y4,S2+E],\n",
    "                   [S2+E,Y4],\n",
    "                   \n",
    "                   [S2 + F,Y5],\n",
    "                   #[Y5,S2 + F],\n",
    "                   [Y5,Y6],\n",
    "                   [Y6,S1+F],\n",
    "                   [S1+F,Y6],\n",
    "                   \n",
    "                   [S1 + F,Y7],\n",
    "                   #[Y7,S1 + F],\n",
    "                   [Y7,Y8],\n",
    "                   [Y8,S0+F],\n",
    "                   [S0+F,Y8]\n",
    "                   ]\n",
    "\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663782423.398401\n",
      "n = 12\n",
      "r = 15\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "Checking technical conditions: 1663782423.5343542\n",
      "l = 8\n",
      "Computing flux cone: 1663782423.5657635\n",
      "Computing the determinant: 1663782517.5297294\n",
      "# of positive coefficients: 5088\n",
      "# of negative coefficients: 224\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n",
      "Finding separating hyperplane: 1663782547.6258533\n",
      "Total time: 124.23264074325562\n"
     ]
    }
   ],
   "source": [
    "#Two-layer cascade with shared kinase, (i)\n",
    "S0,S1,P0,P1,E,F1,F2,S0E,S1F1,P0S1,P1F2,P0E = var('S0,S1,P0,P1,E,F1,F2,S0E,S1F1,P0S1,P1F2,P0E')\n",
    "species = [S0,S1,P0,P1,E,F1,F2,S0E,S1F1,P0S1,P1F2,P0E]\n",
    "reactions = [[S0E, S1+ E],\n",
    "             [S0 + E,S0E],\n",
    "             [S0E, S0 +E],\n",
    "            \n",
    "            \n",
    "            [S1F1,S0 + F1],\n",
    "            [S1 + F1,S1F1],\n",
    "            [S1F1,S1 + F1],\n",
    "             \n",
    "            [P0S1, P1 + S1],\n",
    "            [P0 + S1, P0S1],\n",
    "            [P0S1,P0 + S1],\n",
    "             \n",
    "            [P0E,P1 + E],\n",
    "            [P0 + E,P0E],\n",
    "            [P0E,P0 + E],\n",
    "             \n",
    "            [P1F2, P0 + F2],\n",
    "            [P1 + F2,P1F2],\n",
    "            [P1F2,P1 + F2]]\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions,Timing = True)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start time: 1663782547.6617866\n",
      "n = 12\n",
      "r = 10\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 3\n",
      "# of positive coefficients: 195\n",
      "# of negative coefficients: 9\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n",
      "Total time: 5.907439231872559\n"
     ]
    }
   ],
   "source": [
    "#Two-layer cascade with shared kinase, (i) - reduced\n",
    "S0,S1,P0,P1,E,F1,F2,S0E,S1F1,P0S1,P1F2,P0E = var('S0,S1,P0,P1,E,F1,F2,S0E,S1F1,P0S1,P1F2,P0E')\n",
    "species = [S0,S1,P0,P1,E,F1,F2,S0E,S1F1,P0S1,P1F2,P0E]\n",
    "reactions = [[S0E, S1+ E],\n",
    "             [S0 + E,S0E],\n",
    "\n",
    "            [S1F1,S0 + F1],\n",
    "            [S1 + F1,S1F1],\n",
    "\n",
    "            [P0S1, P1 + S1],\n",
    "            [P0 + S1, P0S1],\n",
    "             \n",
    "            [P0E,P1 + E],\n",
    "            [P0 + E,P0E],\n",
    "             \n",
    "            [P1F2, P0 + F2],\n",
    "            [P1 + F2,P1F2]\n",
    "            ]\n",
    "import time\n",
    "\n",
    "Start_Time = time.time()\n",
    "print('Start time: ' + str(Start_Time))\n",
    "F = CheckConnectivity(species,reactions)\n",
    "\n",
    "Execution_Time = time.time() - Start_Time\n",
    "print('Total time: '+str(Execution_Time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 14\n",
      "r = 18\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 9\n",
      "# of positive coefficients: 5120\n",
      "# of negative coefficients: 1408\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#Two layer MAPK cascade, (j)\n",
    "A,Ap,E,AE,F1,ApF1,  B,Bp,Bpp,F2,BAp,BpAp,BppF2,BpF2 = var('A,Ap,E,AE,F1,ApF1,  B,Bp,Bpp,F2,BAp,BpAp,BppF2,BpF2')\n",
    "species = [A,Ap,E,AE,F1,ApF1,  B,Bp,Bpp,F2,BAp,BpAp,BppF2,BpF2]\n",
    "reactions = [[A + E,AE],\n",
    "             [AE,A+E],\n",
    "             [AE,Ap + E],\n",
    "             \n",
    "             [Ap + F1,ApF1],\n",
    "             [ApF1,Ap+F1],\n",
    "             [ApF1,A + F1],\n",
    "             \n",
    "             [B + Ap,BAp],\n",
    "             [BAp,B+Ap],\n",
    "             [BAp,Bp + Ap],\n",
    "             [Bp + Ap,BpAp],\n",
    "             [BpAp,Bp+Ap],\n",
    "             [BpAp,Bpp + Ap],\n",
    "             \n",
    "             [Bpp + F2,BppF2],\n",
    "             [BppF2,Bpp+F2],\n",
    "             [BppF2,Bp + F2],\n",
    "             [Bp + F2,BpF2],\n",
    "             [BpF2,Bp+F2],\n",
    "             [BpF2,B + F2]\n",
    "            ]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 14\n",
      "r = 12\n",
      "The reaction network is conservative.\n",
      "The network does not have relevant boundary steady states.\n",
      "l = 3\n",
      "# of positive coefficients: 80\n",
      "# of negative coefficients: 22\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#Two layer MAPK cascade, (j) - reduced\n",
    "A,Ap,E,AE,F1,ApF1,  B,Bp,Bpp,F2,BAp,BpAp,BppF2,BpF2 = var('A,Ap,E,AE,F1,ApF1,  B,Bp,Bpp,F2,BAp,BpAp,BppF2,BpF2')\n",
    "species = [A,Ap,E,AE,F1,ApF1,  B,Bp,Bpp,F2,BAp,BpAp,BppF2,BpF2]\n",
    "reactions = [[A + E,AE],\n",
    "             [AE,Ap + E],\n",
    "             \n",
    "             [Ap + F1,ApF1],\n",
    "             [ApF1,A + F1],\n",
    "             \n",
    "             [B + Ap,BAp],\n",
    "             [BAp,Bp + Ap],\n",
    "             [Bp + Ap,BpAp],\n",
    "             [BpAp,Bpp + Ap],\n",
    "             \n",
    "             [Bpp + F2,BppF2],\n",
    "             [BppF2,Bp + F2],\n",
    "             [Bp + F2,BpF2],\n",
    "             [BpF2,B + F2]\n",
    "            ]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 12\n",
      "r = 18\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 9\n",
      "# of positive coefficients: 15040\n",
      "# of negative coefficients: 3432\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#ERK network\n",
    "S00,S01,S10,S11,E,F,S00E,S01E,S10E ,S11F,S10F,S01F= var('S00,S01,S10,S11,E,F,S00E,S01E,S10E,S11F,S10F,S01F')\n",
    "species = [S00,S01,S10,S11,E,F,S00E,S01E,S10E,S11F,S10F,S01F]\n",
    "reactions = [[S00+E,S00E],\n",
    "                  [S00E,S00+E],\n",
    "                  [S00E,S01E],\n",
    "                  [S01E,S11+E],\n",
    "                  \n",
    "                  [S01+E,S01E],\n",
    "                  [S01E,S01+E],\n",
    "                  \n",
    "                  [S10E,S11+E],\n",
    "                  [S10E,S10+E],\n",
    "                  [S10+E,S10E],\n",
    "                  \n",
    "                  [S11+F,S11F],\n",
    "                  [S11F,S11+F],\n",
    "                  [S11F,S10F],\n",
    "                  [S10F,S00+F],\n",
    "                  \n",
    "                  [S10+F,S10F],\n",
    "                  [S10F,S10+F],\n",
    "                  \n",
    "                  [S01F,S00+F],\n",
    "                  [S01F,S01+F],\n",
    "                  [S01+F,S01F]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 12\n",
      "r = 14\n",
      "The reaction network is conservative.\n",
      "The network after removal of intermediates and catalysts is monomolecular.\n",
      "l = 5\n",
      "# of positive coefficients: 1374\n",
      "# of negative coefficients: 340\n",
      "The support set has a strict separating hyperplane.\n",
      "All the conditions are satisfied. We conclude that the parameter region of multistationarity is path connected.\n"
     ]
    }
   ],
   "source": [
    "#ERK network - reduced\n",
    "S00,S01,S10,S11,E,F,S00E,S01E,S10E ,S11F,S10F,S01F= var('S00,S01,S10,S11,E,F,S00E,S01E,S10E,S11F,S10F,S01F')\n",
    "species = [S00,S01,S10,S11,E,F,S00E,S01E,S10E,S11F,S10F,S01F]\n",
    "reactions = [[S00+E,S00E],\n",
    "                  [S00E,S01E],\n",
    "                  [S01E,S11+E],\n",
    "                  \n",
    "                  [S01+E,S01E],\n",
    "                  [S01E,S01+E],\n",
    "                  \n",
    "                  [S10E,S11+E],\n",
    "                  [S10+E,S10E],\n",
    "                  \n",
    "                  [S11+F,S11F],\n",
    "                  [S11F,S10F],\n",
    "                  [S10F,S00+F],\n",
    "                  \n",
    "                  [S10+F,S10F],\n",
    "                  [S10F,S10+F],\n",
    "                  \n",
    "                  [S01F,S00+F],\n",
    "                  [S01+F,S01F]]\n",
    "\n",
    "F = CheckConnectivity(species,reactions)\n",
    "                "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

